A Memory Efficient Baseline for Open Domain Question Answering

Recently, retrieval systems based on dense representations have led to important improvements in open-domain question answering, and related tasks. While very effective, this approach is also memory intensive, as the dense vectors for the whole knowledge source need to be kept in memory. In this paper, we study how the memory footprint of dense retriever-reader systems can be reduced. We consider three strategies to reduce the index size: dimension reduction, vector quantization and passage filtering. We evaluate our approach on two question answering benchmarks: TriviaQA and NaturalQuestions, showing that it is possible to get competitive systems using less than 6Gb of memory.

==> plot_filtering.py <==
import matplotlib as mpl
mpl.rcParams.update({'figure.titlesize': 'medium'})
mpl.rcParams.update({'axes.titlesize': 'medium'})
mpl.rcParams.update({'font.size': 8})
mpl.rcParams.update({'font.family': 'Times New Roman'})

mpl.rcParams.update({'axes.grid': True})
mpl.rcParams.update({'axes.axisbelow': True})

mpl.rcParams.update({'axes.edgecolor': 'black'})
mpl.rcParams.update({'axes.linewidth': 0.5})
mpl.rcParams.update({'axes.labelcolor': 'black'})

mpl.rcParams.update({'xtick.direction': 'in'})
mpl.rcParams.update({'ytick.direction': 'in'})

mpl.rcParams.update({'xtick.major.size': 2})
mpl.rcParams.update({'ytick.major.size': 2})
mpl.rcParams.update({'xtick.minor.size': 0})
mpl.rcParams.update({'ytick.minor.size': 0})

mpl.rcParams.update({'grid.color': '#dddddd'})
mpl.rcParams.update({'grid.linestyle': '-'})
#mpl.rcParams.update({'grid.linestyle': ''})

mpl.rcParams.update({'legend.numpoints': 1})
mpl.rcParams.update({'legend.fontsize': "medium"})
mpl.rcParams.update({'legend.frameon': True})

mpl.rcParams.update({'lines.markerfacecolor': 'black'})
mpl.rcParams.update({'lines.markeredgewidth': 1})
mpl.rcParams.update({'lines.markersize': 4})

import numpy as np
import matplotlib.pyplot as plt
from matplotlib import ticker

orange    = '#E24A33'
purple    = '#7A68A6'
blue      = '#348ABD'
turquoise = '#188487'
red       = '#A60628'
pink      = '#CF4457'
green     = '#467821'

#########################################
### PRUNING ON WMT, LM, SUMMARIZATION ###
#########################################

fig = plt.figure(figsize=(7, 3.8))
plt.subplots_adjust(wspace=0.4)
### Language Modeling ###
ax = plt.subplot(221)
x = [79.8, 81, 81.4, 81.8, 81.9, 82.8]
y = [10, 12, 14, 16, 18.8, 26]
print(len(x), x, len(y))
l1, = ax.plot([10, 12, 14, 16, 18.8, 26], [79.8, 81, 81.4, 81.8, 81.9, 82.8], '-o', color=blue, mec=blue, mfc='white')
l2, = ax.plot([10, 12, 14, 16, 18.8, 26], [85, 86, 86.7, 87, 87.4, 88.3], '-o', color=red, mec=red, mfc='white')

#ax.set_xscale('log')
#ax.set_xticks([0.1, 1, 10, 100])
#ax.set_xticklabels(["0.1Gb", "1Gb", "10Gb", "100Gb"])
ax.grid(axis='x', which='both')

#lgd = fig.legend([l1, l2, l3, l4], ('$d_R=768$', '$d_R=256$', '$d_R=128$', '$d_R=64$'),'lower center', ncol=4, bbox_to_anchor=(0.5,0.0))

ax.set_title("NaturalQuestions")
ax.set_ylabel("P@100")

ax = plt.subplot(222)
ax.set_xscale('log')
ax.set_xticks([0.1, 1, 10, 100])
ax.set_xticklabels(["0.1Gb", "1Gb", "10Gb", "100Gb"])
ax.grid(axis='x', which='both')

ax.set_title("TriviaQA")

ax = plt.subplot(223)
l1, = ax.plot([10, 12, 14, 16, 18.8, 26], [42.4, 43.6, 44, 44.2, 44.2, 45.1], '-o', color=blue, mec=blue, mfc='white')
l2, = ax.plot([10, 12, 14, 16, 18.8, 26], [45.8, 47.1, 47.7, 47.9, 48, 48.5], '-o', color=red, mec=red, mfc='white')
#ax.set_xscale('log')
#ax.set_xticks([0.1, 1, 10, 100])
#ax.set_xticklabels(["0.1Gb", "1Gb", "10Gb", "100Gb"])
ax.grid(axis='x', which='both')
ax.set_xlabel("Number of passages (M)")
ax.set_ylabel("Exact Match")


ax = plt.subplot(224)

ax.set_xscale('log')
ax.set_xticks([0.1, 1, 10, 100])
ax.set_xticklabels(["0.1Gb", "1Gb", "10Gb", "100Gb"])
ax.set_ylim([49.5, 70])
ax.grid(axis='x', which='both')
ax.set_xlabel("Number of passages (M)")

fig.subplots_adjust(bottom=0.2)
plt.savefig('filtering.pdf')#, bbox_inches='tight')


==> plot_tradeoff.py <==
import matplotlib as mpl
mpl.rcParams.update({'figure.titlesize': 'medium'})
mpl.rcParams.update({'axes.titlesize': 'medium'})
mpl.rcParams.update({'font.size': 9})
mpl.rcParams.update({'font.family': 'Times New Roman'})

mpl.rcParams.update({'axes.grid': True})
mpl.rcParams.update({'axes.axisbelow': True})

mpl.rcParams.update({'axes.edgecolor': 'black'})
mpl.rcParams.update({'axes.linewidth': 0.5})
mpl.rcParams.update({'axes.labelcolor': 'black'})

mpl.rcParams.update({'xtick.direction': 'in'})
mpl.rcParams.update({'ytick.direction': 'in'})

mpl.rcParams.update({'xtick.major.size': 2})
mpl.rcParams.update({'ytick.major.size': 2})
mpl.rcParams.update({'xtick.minor.size': 0})
mpl.rcParams.update({'ytick.minor.size': 0})

mpl.rcParams.update({'grid.color': '#dddddd'})
mpl.rcParams.update({'grid.linestyle': '-'})
#mpl.rcParams.update({'grid.linestyle': ''})

mpl.rcParams.update({'legend.numpoints': 1})
mpl.rcParams.update({'legend.fontsize': "medium"})
mpl.rcParams.update({'legend.frameon': True})

mpl.rcParams.update({'lines.markerfacecolor': 'black'})
mpl.rcParams.update({'lines.markeredgewidth': 1})
mpl.rcParams.update({'lines.markersize': 4})

import numpy as np
import matplotlib.pyplot as plt
from matplotlib import ticker

orange    = '#E24A33'
purple    = '#7A68A6'
blue      = '#348ABD'
turquoise = '#188487'
red       = '#A60628'
pink      = '#CF4457'
green     = '#467821'

#########################################
### PRUNING ON WMT, LM, SUMMARIZATION ###
#########################################

fig = plt.figure(figsize=(7, 3.8))
plt.subplots_adjust(wspace=0.25, hspace=0.25)
### Language Modeling ###
ax = plt.subplot(221)
l4, = ax.plot([0.209, 0.417, 6.25], [73.5, 82.2, 83.3], '-v', color=orange, mec=orange, mfc='white')
l3, = ax.plot([0.417, 0.833, 12.5], [82.8, 87.2, 87.7], '-s', color=green, mec=green, mfc='white')
l2, = ax.plot([0.833, 1.665, 25], [86, 88.3, 88.6], '-^', color=red, mec=red, mfc='white')
l1, = ax.plot([2.498, 4.994, 75], [88.1, 88.8, 89.1], '-o', color=blue, mec=blue, mfc='white')
ax.set_xscale('log')
ax.set_xticks([0.1, 1, 10, 100])
ax.set_xticklabels(["0.1Gb", "1Gb", "10Gb", "100Gb"])
ax.set_yticks([75, 80, 85, 90])
ax.set_ylim([72, 92])

#lgd = fig.legend([l1, l2, l3, l4], ('$d_R=768$', '$d_R=256$', '$d_R=128$', '$d_R=64$'),'lower center', ncol=4, bbox_to_anchor=(0.45,0.015))
#lgd.get_frame().set_facecolor('w')
#lgd.get_frame().set_linewidth(0.5)

ax.set_title("NaturalQuestions")
ax.set_ylabel("P@100")

ax = plt.subplot(222)
plt.plot([0.209, 0.417, 6.25], [68.8, 75.8, 76.7], '-v', color=orange, mec=orange, mfc='white')
plt.plot([0.417, 0.833, 12.5], [81.1, 85., 84.8], '-s', color=green, mec=green, mfc='white')
plt.plot([0.833, 1.665, 25], [84.4, 86.5, 86.7], '-^', color=red, mec=red, mfc='white')
plt.plot([2.498, 4.994, 75], [86.5, 87.2, 87.1], '-o', color=blue, mec=blue, mfc='white')
ax.set_xscale('log')
ax.set_xticks([0.1, 1, 10, 100])
ax.set_xticklabels(["0.1Gb", "1Gb", "10Gb", "100Gb"])

ax.set_title("TriviaQA")

ax = plt.subplot(223)
plt.plot([0.209, 0.417, 6.25], [39.8, 46.2, 47.2], '-v', color=orange, mec=orange, mfc='white', label='$d_R = 64$')
plt.plot([0.417, 0.833, 12.5], [46.5, 49.4, 49.6], '-s', color=green, mec=green, mfc='white', label='$d_R = 128$')
plt.plot([0.833, 1.665, 25], [47.8, 49.9, 50.2], '-^', color=red, mec=red, mfc='white', label='$d_R = 256$')
plt.plot([2.498, 4.994, 75], [49.7, 49.9, 50.1], '-o', color=blue, mec=blue, mfc='white', label='$d_R = 768$')
ax.set_xscale('log')
ax.set_xticks([0.1, 1, 10, 100])
ax.set_xticklabels(["0.1Gb", "1Gb", "10Gb", "100Gb"])
ax.set_ylim([39, 51])
ax.set_xlabel("Index size")
ax.set_ylabel("Exact Match")
legend = ax.legend(loc='lower right', handletextpad=0.5, columnspacing=2, handlelength=1, fontsize=8)
legend.get_frame().set_facecolor('w')
legend.get_frame().set_linewidth(0.5)

ax = plt.subplot(224)
plt.plot([0.209, 0.417, 6.25], [50.5, 57.8, 60], '-v', color=orange, mec=orange, mfc='white')
plt.plot([0.417, 0.833, 12.5], [62, 65.9, 66.8], '-s', color=green, mec=green, mfc='white')
plt.plot([0.833, 1.665, 25], [66.1, 67.9, 68.8], '-^', color=red, mec=red, mfc='white')
plt.plot([2.498, 4.994, 75], [68.2, 69.1, 69.3], '-o', color=blue, mec=blue, mfc='white')
ax.set_xscale('log')
ax.set_xticks([0.1, 1, 10, 100])
ax.set_xticklabels(["0.1Gb", "1Gb", "10Gb", "100Gb"])
ax.set_ylim([49.5, 70])
ax.set_xlabel("Index size")

fig.subplots_adjust(bottom=0.2)
plt.savefig('retrieval_performance.pdf', bbox_inches='tight')


fig = plt.figure(figsize=(3, 1.3))
ax = plt.subplot(111)
ax.plot([10, 14, 18, 22, 26], [44.1, 45.2, 45.6, 46.1, 46.6], '-o', color=blue, mec=blue, mfc='white')
ax.plot([10, 14, 18, 22, 26], [46.2, 48.2, 48.9, 49.6, 49.9], '-o', color=red, mec=red, mfc='white')
#ax.set_xscale('log')
#ax.set_xticks([0.1, 1, 10, 100])
#ax.set_xticklabels(["0.1Gb", "1Gb", "10Gb", "100Gb"])
#ax.set_yticks([75, 80, 85, 90])
#ax.set_ylim([72, 92])

#lgd = fig.legend([l1, l2, l3, l4], ('$d_R=768$', '$d_R=256$', '$d_R=128$', '$d_R=64$'),'lower center', ncol=4, bbox_to_anchor=(0.45,0.015))
#lgd.get_frame().set_facecolor('w')
#lgd.get_frame().set_linewidth(0.5)

ax.set_title("NaturalQuestions")
ax.set_ylabel("Exact Match")

plt.savefig('passage_filtering.pdf', bbox_inches='tight')

